Very High Precision Astrometry for Exoplanets and Dark Matter with the Habitable Worlds Observatory

Astrometry, one of the oldest branches of astronomy, has been revolutionized by missions like Hipparcos and especially Gaia, which mapped billions of stars with extraordinary precision. However, challenges such as detecting Earth-like exoplanets in nearby habitable zones and probing the influence of dark matter in galactic environments require sub-microarcsecond accuracy. With a 6--8 meter large-aperture telescope operating across at visible wavelengths, the Habitable Worlds Observatory by NASA can combine astrometry and direct imaging to detect rocky exoplanets within 10 parsecs and study their atmospheres. We consider here the scientific requirements and present a concept for a dedicated astrometric instrument on HWO. It is capable to produce diffraction-limited images of large fields, achieving a point-spread function (PSF) precision of 20 milliarcseconds. Equipped with a detector calibration system, HWO can perform high precision astrometry, and, detect and measure the orbit of Earth-mass planets in the habitable zone of Nearby Solar-type stars. HWO can dramatically improve current constraints on the self- interaction cross-section of heavy dark matter particles (WIMPs) and on the masses of ultra-high dark matter particles, through the study of stellar motions in galactic environments. The visible channel of the instrument features a large CMOS-based focal plane with stitched pixel arrays, enabling a large field of view. The ``Detector Calibration Unit'' system uses interferometric laser fringes to calibrate pixel positions. Using differential astrometry and pointed observations with a stable telescope design enables extended integration times, enhancing sensitivity to sub-microarcsecond precision for detecting exoplanets and studying dark matter through stellar motion.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
%\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

%\makeindex
%\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

